Elementary components of Hilbert schemes

We generalize the Bialynicki-Birula decomposition to singular schemes and apply it to the Hilbert scheme of points on an affine space. We find an infinite family of small, elementary and generically smooth components of the Hilbert scheme of points of the affine four-space. Our method gives easily verifiable sufficient conditions for proving that a point of the Hilbert scheme is smooth and lies on an elementary component. We also present a necessary condition for smoothability of a finite subscheme given by a homogeneous ideal.

==> anc/ComponentsOfHilbertSchemes.m2 <==
newPackage(
    "ComponentsOfHilbertSchemes",
    Version => "0.4",
    Date => "14 November 2018",
    Authors => {
        {Name => "Joachim Jelisiejew", Email => "jjelisiejew ATBLAH gmail DOT com"}
    },
    Headline => "Helper functions to determine smoothness of points on Hilbert schemes of points via Bialynicki-Birula strata, see https://arxiv.org/abs/1710.06124 for details.",
    DebuggingMode => false
)

export{
    "hf",
    "posPart",
    "negPart",
    "evalAtOne",
    "tangentToHilbert",
    "augmentedIdeal",
    "limitOfTorus",
    "hfForNonhomogeneous",
    "hfTangentForNonhomogeneous",
    "trivialTangents",
    "isLiftableToW2", -- positive characteristic stuff
    "isSmoothOnElementary",

    "HSPoint",
    "HSPointFromIdeal",
    "getIdeal",
    "hasAuxiliaryIdeal",
    "getAuxiliaryIdeal",
    "checkExample",
    "latexBasicData",
    "extjunkyard",
    "embdim"
}

hf = method()
hf(Module) := M -> (assert (dim M == 0); numerator reduceHilbert hilbertSeries M);
hf(Ideal) := I -> (hf ((ring I)^1/I));

-- helper functions
evalAtOne = method()
evalAtOne(RingElement) := series -> sub(series, matrix{{1}});

posPart = method()
posPart(RingElement) := series -> (sum select(terms series, x->(first degree x >= 0)))

negPart = method()
negPart(RingElement) := series -> (sum select(terms series, x->(first degree x < 0)))

tangentToHilbert = method()
tangentToHilbert(Ideal) := I -> (Hom(I, (ring I)^1/I));

trivialTangents = method()
trivialTangents(RingElement, ZZ) := (hfunction, embdim) -> (evalAtOne negPart hfunction == embdim)
trivialTangents(Module) := HomI -> trivialTangents(hf HomI, dim ring HomI)
trivialTangents(Ideal) := I -> trivialTangents(tangentToHilbert(I))

isLiftableToW2 = method ()
isLiftableToW2(Matrix) := F -> (
    S := ring F ; p := char S ;
    if p == 0 then error " Witt vector liftability makes sense only in char p >0";
    R := ZZ [ gens S ]; B := S / image ( F );
    liftF := sub (F , R ); -- we lift to ZZ [ gens S ]
    Q := gens ker F ;
    liftQ := sub (Q , R );
    I := liftF * liftQ ;
    val := sub ( sub ( matrix {{1/ p_R }}* promote (I , frac ( R )) , R ) , S );
    val' := sub ( transpose ( val ) , B );
    Q' := sub ( transpose ( Q ) , B );
    result := ( image ( val') + image (Q') == image (Q'));
    use S ;
    result
);
isLiftableToW2(Ideal) := I -> (isLiftableToW2 mingens I);

printVerbose = (v,str) -> (if v.Verbose then print str);

isSmoothOnElementary = method(Options => {Verbose => true}, TypicalValue=>Boolean);
--- smoothness by vanishing of positive part of Ext^1
isSmoothOnElementary(Ideal) := v -> (R) -> (
    S := ring R;
    printVerbose(v,"Checking negative tangents");
    if not trivialTangents(R) then return false;
    printVerbose(v,"Checking ext grading");
    ress := posPart hf Ext^1(R, S^1/R);
    if ress != 0 then(
        printVerbose(v, ress);
        return false;
    );
    return true;
);

--- smoothness of relative method
isSmoothOnElementary(Ideal, Ideal) := v -> (M, R) -> (
    assert(ring M === ring R);
    S := ring M;
    assert isSubset(M, R);
    printVerbose(v,"[Warning:] Asserting in blanco that [M] is smooth");
    printVerbose(v,"Checking negative tangents");
    if not trivialTangents(R) then return false;
    printVerbose(v,"Checking phi mapping");
    if (posPart hf Hom(M, S/M)) - (posPart hf Hom(M, R/M)) - (posPart hf Hom(M, S/R)) != 0 then return false;
    printVerbose(v,"Checking partial mapping");
    ress := (hf Hom(R/M, S/R)) + (hf Hom(M, S/R)) - (hf Hom(R, S/R)) - (hf Ext^1(R/M, (module S)/R));
    if (posPart ress != 0) then(
        printVerbose(v,ress);
        return false;
    );
    return true;
);

--- internal symbols, used as keys of HashTable
protect Rscheme
protect Mscheme
protect checked
protect checkedResult
protect isPaired
protect tangentSpace

-- this is generally a big build-up over the ideal inside an affine space
HSPoint = new Type from MutableHashTable
globalAssignment HSPoint

HSPointFromIdeal = method(TypicalValue => HSPoint)
HSPointFromIdeal(Ideal) := (R) -> (
    Ex := new MutableHashTable;
    Ex#(symbol Rscheme) = R;
    Ex#(symbol isPaired) = false;
    Ex.cache = new CacheTable;
    Ex.cache#(symbol checked) = false;
    Ex.cache#(symbol checkedResult) = false;
    new HSPoint from Ex
);

HSPointFromIdeal(Ideal, Ideal) := (M, R) -> (
    Ex := new MutableHashTable;
    Ex#(symbol Rscheme) = R;
    Ex#(symbol Mscheme) = M;
    Ex#(symbol isPaired) = true;
    Ex.cache = new CacheTable;
    Ex.cache#(symbol checked) = false;
    Ex.cache#(symbol checkedResult) = false;
    new HSPoint from Ex
);

getIdeal = method(TypicalValue=>Ideal)
getIdeal(HSPoint) := Ex -> Ex.Rscheme
hf(HSPoint) := Ex -> hf (getIdeal Ex)
degree(HSPoint) := Ex -> (degree(getIdeal Ex))
embdim = method()
embdim(HSPoint) := Ex -> (hilbertFunction(1, getIdeal Ex))

hasAuxiliaryIdeal = method(TypicalValue=>Boolean)
hasAuxiliaryIdeal(HSPoint) := Ex -> Ex.isPaired;
getAuxiliaryIdeal = method(TypicalValue=>Ideal)
getAuxiliaryIdeal(HSPoint) := Ex -> (assert(hasAuxiliaryIdeal Ex); Ex.Mscheme)

tangentToHilbert(HSPoint) := Ex -> (
    if Ex.cache.?tangentSpace then return Ex.cache.tangentSpace;
    Ex.cache#(symbol tangentSpace) = tangentToHilbert(Ex.Rscheme);
    Ex.cache.tangentSpace
)

isSmoothOnElementary(HSPoint) := v -> (Ex) -> (
    local ress;
    R := getIdeal Ex;
    S := ring R;
    if Ex.cache.checked then return Ex.cache.checkedResult;
    printVerbose(v,"Checking negative tangents");
    if not trivialTangents(tangentToHilbert(Ex)) then(
        Ex.cache.checked = true;
        Ex.cache.checkedResult = false;
        return false;
    );
    if not Ex.isPaired then (
    -- only R is present, we check, whether whole Ext group vanishes
        printVerbose(v,"Checking ext grading");
        ress = posPart hf Ext^1(R, S^1/R);
        if ress != 0 then(
            printVerbose(v, ress);
            Ex.cache#(symbol extjunkyard) = ress;
            Ex.cache.checked = true;
            Ex.cache.checkedResult = false;
            return false;
            );
    ) else (
    -- also superscheme (assumed smooth) is present
        M := Ex.Mscheme;
        assert(ring M === ring R);
        assert isSubset(M, R);
        printVerbose(v,"[Warning:] Asserting in blanco that [M] is smooth");
        printVerbose(v,"Checking phi mapping");
        if (posPart hf Hom(M, S/M)) - (posPart hf Hom(M, R/M)) - (posPart hf Hom(M, S/R)) != 0 then(
                    Ex.cache.checked = true;
                    Ex.cache.checkedResult = false;
                    return false;
                );
        printVerbose(v,"Checking partial mapping");
        ress = (hf Hom(R/M, S/R)) + (hf Hom(M, S/R)) - (hf Hom(R, S/R)) - (hf Ext^1(R/M, (module S)/R));
        if (posPart ress != 0) then(
            printVerbose(v,ress);
            Ex.cache#(symbol extjunkyard) = ress;
            Ex.cache.checked = true;
            Ex.cache.checkedResult = false;
            return false;
        );
    );
    Ex.cache.checked = true;
    Ex.cache.checkedResult = true;
    return true;
);


HSPoint ? HSPoint := (Ex1, Ex2) -> (
    if (embdim Ex1) != (embdim Ex2) then return (embdim Ex1) ? (embdim Ex2);
    if (degree Ex1) != (degree Ex2) then return (degree Ex1) ? (degree Ex2);
    return incomparable
)

latexBasicData = method()
latexBasicData(HSPoint) := Ex -> (
    encodeHf := hilbFunc -> (
        tex toSequence flatten entries ((coefficients hilbFunc)_1)
    );
    embdimEx := embdim(Ex);
    hfunc := hf(Ex);
    socleType := hfunc - hf (Ex.Rscheme : ideal gens ring Ex.Rscheme);
    degreee := evalAtOne hfunc;
    tex(embdimEx) | " & " | tex(degreee) | " & " | encodeHf(hfunc) | " & " | tex(socleType) |  " & " | tex ((degree tangentToHilbert(Ex)) - embdimEx*degreee) | " & " | tex apply(flatten entries mingens Ex.Rscheme, x-> first degree x)
);

augmentedIdeal = method(Options=>{Verbose => true});
augmentedIdeal(Ideal) := o -> (I) -> (
    AmbientRing := ring I;
    kk := coefficientRing AmbientRing;
    xx := getSymbol "xx";
    usymb := getSymbol "u";
    -- Introduce degrees + new negatively-graded variable
    degList := (toList apply(degrees AmbientRing, x->first x)) | {-1};
    -- Ambient Ring Augmented
    ARA := kk[xx_1 .. xx_(dim AmbientRing), usymb, Degrees=>degList];
    u := ARA_(dim ARA - 1);
    inj := map(ARA, AmbientRing, for i in 0..(dim AmbientRing)-1 list(u^(first degree AmbientRing_i)*ARA_i));
    proj := map(AmbientRing, ARA, gens AmbientRing | {0});
    Iaug := saturate(inj(I), ideal{u});
    -- dimension should be 1, as we act by torus
    if (dim(Iaug) != 1) then (
        printVerbose(o, "Dimension of homogenization not one");
        printVerbose(o, "but equal to" | toString dim Iaug);
    );
    assert(dim(Iaug) == 1);
    Ires := (proj(Iaug));
    assert((dim(Ires) == 0) and (degree Ires == degree I));
    return (Iaug, proj);
);
limitOfTorus = method();
limitOfTorus(Ideal) := (I) -> (
    (Iaug, proj) := augmentedIdeal I;
    return (proj (Iaug));
);

hfForNonhomogeneous = method();
hfForNonhomogeneous(Ideal) := (I) -> (
    return hf limitOfTorus I;
);

hfTangentForNonhomogeneous = method(Options=>{Verbose=>true});
hfTangentForNonhomogeneous(Ideal) := o -> (I) -> (
    (Iaug, proj) := augmentedIdeal I;
    TgSpace := tangentToHilbert Iaug;
    printVerbose(o, "Limiting tangent space");
    result := hf (proj**TgSpace);
    printVerbose(o, result);
    return result;
);

TEST ///
    -- testing helper functions: hf (Hilbert function), posPart, negPart, evalAtOne, tangentToHilbert
    kk = ZZ/2;
    kk[x, y, z];
    I = ideal{x^2, y^2, z^2};
    ress = hf I;
    t = (gens ring ress)_0;
    assert(ress == 1 + 3*t + 3*t^2 + t^3);
    assert(posPart ress == 1 + 3*t + 3*t^2 + t^3);
    assert(posPart (t^(-2)*ress) == 3 + t);
    assert(negPart (t^(-2)*ress) == t^(-2) + 3*t^(-1));
    assert(evalAtOne ress == 8);

    res2 = tangentToHilbert(I);
    assert (hf res2 == 3*t^(-2) + 9*t^(-1) + 9 + 3*t);
    assert not trivialTangents(I);
///

TEST /// -- check liftability
    kk = ZZ/2;
    S = kk[x_1 .. x_6];
    M = ideal for el in gens S list el^2;
    R = M + ideal{x_1*x_2 + x_3*x_4 + x_5*x_6};
    R' = M + ideal{x_1*x_2 + x_3*x_4};
    assert not isLiftableToW2(mingens R);
    assert isLiftableToW2(mingens R');
///

TEST /// -- check tangent space and TNT
    kk = ZZ/2;
    S = kk[x_1 .. x_5];
    M = ideal{x_1^3, x_2^3, x_3^3, x_4^2, x_5^2};
    -- {random(2, S), random(2, S), random(2, S), random(3, S)}
    R = ideal(x_1^3,x_2^3,x_3^3,x_4^2,x_5^2,x_2*x_3+x_3^2+x_2*x_5+x_4*x_5+x_5^2,x_1*x_2+x_1*x_3+x_2*x_3+x_1*x_4+x_2*x_4+x_3*x_4+x_4^2+x_2*x_5+x_3*x_5,x_1*x_3+x_2*x_3+x_3^2+x_2*x_4+x_3*x_4+x_4^2+x_3*x_5+x_4*x_5,x_1^3+x_1^2*x_2+x_1*x_2^2+x_1^2*x_3+x_1*x_3^2+x_1*x_3*x_4+x_2*x_3*x_4+x_3^2*x_4+x_1*x_4^2+x_2*x_4^2+x_3*x_4^2+x_4^3+x_2^2*x_5+x_1*x_3*x_5+x_2*x_4*x_5+x_4^2*x_5+x_4*x_5^2);
    pt = HSPointFromIdeal(M, R);
    assert trivialTangents tangentToHilbert pt
///

---------------------------------------------
end


restart
loadPackage "ComponentsOfHilbertSchemes"
check oo

